Bias-Compensated Integral Regression for Human Pose Estimation

In human and hand pose estimation, heatmaps are a crucial intermediate representation for a body or hand keypoint. Two popular methods to decode the heatmap into a final joint coordinate are via an argmax, as done in heatmap detection, or via softmax and expectation, as done in integral regression. Integral regression is learnable end-to-end, but has lower accuracy than detection. This paper uncovers an induced bias from integral regression that results from combining the softmax and the expectation operation. This bias often forces the network to learn degenerately localized heatmaps, obscuring the keypoint's true underlying distribution and leads to lower accuracies. Training-wise, by investigating the gradients of integral regression, we show that the implicit guidance of integral regression to update the heatmap makes it slower to converge than detection. To counter the above two limitations, we propose Bias Compensated Integral Regression (BCIR), an integral regression-based framework that compensates for the bias. BCIR also incorporates a Gaussian prior loss to speed up training and improve prediction accuracy. Experimental results on both the human body and hand benchmarks show that BCIR is faster to train and more accurate than the original integral regression, making it competitive with state-of-the-art detection methods.

==> Figures/Visualization Code/Fig.6 code/plotDetectionSigmas.py <==
import matplotlib.pyplot as plt

sigmas = [0.5, 1, 2, 3, 4]
APs = [63.1, 70.4, 71.3, 70.1, 68.0]

plt.figure(figsize=(6.4,4.8))
plt.plot(sigmas, APs, color='r', marker='*', linewidth=4, markersize=10)
plt.xticks(fontsize=20)
plt.yticks(fontsize=20)
plt.xlabel('Sigma', fontsize=20)
plt.ylabel('AP', fontsize=20)
plt.tight_layout()
plt.grid()
# plt.title("AP with different sigmas of ground truth heatmaps")
plt.savefig("AP_sigma.pdf")
plt.show()

==> Figures/Visualization Code/Fig.6 code/plot_s_overall_curve.py <==
import matplotlib.pyplot as plt
import numpy as np

curve_list = list()

thresh = np.array([1, 2, 3, 4, 5, 6, 9, 12, 15])
mpm_1 = np.array([0.38,0.67, 0.82,0.89,0.93,0.95,0.98,0.99,0.99])
curve_list.append((thresh, mpm_1, 'Regression-Easy'))

mpm_2 = np.array([0.29,0.55,0.71,0.80,0.85,0.88,0.95,0.97,0.98])
curve_list.append((thresh, mpm_2, 'Regression-Medium'))

mpm_3 = np.array([0.20,0.35,0.53,0.62,0.68,0.73,0.83,0.88,0.91])
curve_list.append((thresh, mpm_3, 'Regression-Hard'))

mpm_4 = np.array([0.34,0.61,0.77,0.85,0.89,0.91,0.96,0.98, 0.98])
curve_list.append((thresh, mpm_4, 'Regression'))

mpm_5= np.array([0.23,0.50, 0.73,0.86,0.93,0.96,0.99,0.99,1.00])
curve_list.append((thresh, mpm_5, 'Detection-Easy'))

mpm_6 = np.array([0.20,0.43,0.64,0.78,0.85,0.90,0.95,0.97,0.98])
curve_list.append((thresh, mpm_6, 'Detection-Medium'))

mpm_7 = np.array([0.13,0.30,0.46,0.58,0.66,0.71,0.81,0.86,0.90])
curve_list.append((thresh, mpm_7, 'Detection-Hard'))

mpm_8 = np.array([0.21,0.47,0.68,0.81,0.89,0.92,0.96,0.98, 0.98])
curve_list.append((thresh, mpm_8, 'Detection'))

fig = plt.figure(figsize=(6.4,4.8))

markers = ['o','*','p','s']
# markers = ['<', 'P', 4,'d', 'v', 5, 'p', '>' ,'*', 6, 'x', '^', 'X','D',7]
# cmap = plt.get_cmap('gnuplot')
# colors = [cmap(i) for i in np.linspace(0, 1, 5)]
colors = ['r','orange','aqua','darkviolet']
ax = fig.add_subplot(111)
i = 0
for t, v, name in curve_list:
    if i == 3:
        ax.plot(t, v, label=name, marker=markers[i], color=colors[0], linewidth=4, markersize=10)
    if i == 7:
        ax.plot(t, v, label=name, marker=markers[2], color=colors[1], linewidth=4, markersize=10)
    # else:
    #     ax.plot(t, v, label=name, marker = markers[i%4], color='g')
    i = i + 1


ax.set_xlabel('s',fontsize=20)
ax.set_ylabel('Activation Sum A(s)',fontsize=20)
plt.legend( loc='lower right', fontsize=20)
plt.grid()
plt.xticks(fontsize=20)
plt.yticks(fontsize=20)
plt.tight_layout()
plt.savefig('semi_set.pdf',bbox_inches = 'tight')
plt.show()

==> Figures/Visualization Code/Fig.6 code/sigma_hardeasy.py <==
import numpy as np
import matplotlib.pyplot as plt
plt.figure(figsize=(6.4,4.8))
x = [0, 1, 2]
de_sigma = [2.5, 3.5, 5]
re_sigma = [0.8, 1.5, 5]


plt.plot(x, re_sigma, marker='s', markersize=10, linewidth=4, color='r')
plt.plot(x, de_sigma, marker='p', markersize=10, linewidth=4, color='orange')

# plt.grid()
plt.xticks([0,1,2],["easy", "medium", "hard"])
plt.ylabel("Sigma", fontsize=20)
plt.xlabel("Difficulty level of sub-benchmarks", fontsize=20)
plt.legend(["Regression", "Detection"], loc="lower right", fontsize=20)
# plt.title("sigma of predicted heatmaps in different scenarios", fontsize=20)
plt.tight_layout()
plt.grid()
plt.xticks(fontsize=20)
plt.yticks(fontsize=20)
plt.savefig("sigma_easyhard.pdf")
plt.show()





==> Figures/Visualization Code/Generate_toy_pdf.py <==
import torch
import numpy as np
import torch.nn as nn
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import os
import torch.nn.functional as F

plt.rc('text', usetex=True)
import matplotlib as mpl
mpl.rcParams['text.usetex'] = True
mpl.rcParams['text.latex.preamble'] = [r'\usepackage{amsmath}']
mpl.rcParams['text.latex.preamble'] = [r'\usepackage{amssymb}']

mode = 'regression'
inits = ['random', 'gaussian']
init = inits[1]


def generate_gaussian(coord, init):

    if init == 'random':
        gaussian_torch = torch.rand((64, 48), device='cuda', requires_grad=True)

    if init == 'gaussian':
        gaussian = np.zeros((64, 64))


        x = np.arange(0, 17, 1, np.float32)
        y = x[:, np.newaxis]
        x0 = y0 = 17 // 2
        sigma = 3
        g = np.exp(- ((x - x0) ** 2 + (y - y0) ** 2) / (2 * sigma ** 2))
        gaussian[coord[0] - x0:coord[0] + x0 + 1, coord[1] - y0: coord[1] + y0 + 1] = g
        gaussian_torch = torch.from_numpy(gaussian).cpu().float()
        gaussian_torch.requires_grad = True
    return gaussian_torch

def generate_pred(init_tensor, height, width, beta):
    x_grid, y_grid = np.meshgrid(np.arange(width), np.arange(height))
    x_grid = torch.from_numpy(x_grid).cpu().float()
    y_grid = torch.from_numpy(y_grid).cpu().float()

    init_copy = init_tensor.clone()
    init_copy = init_copy.reshape(-1)
    init_copy = F.softmax(beta * init_copy, dim=0)
    init_copy = init_copy.reshape((height, width))

    final_width = torch.mul(init_copy, x_grid).sum(-1).sum(-1)
    final_height = torch.mul(init_copy, y_grid).sum(-1).sum(-1)

    pred_coordinate = torch.stack((final_height, final_width)).cpu()

    return pred_coordinate


height = 64
width = 64


plt.figure(figsize=(9,9))
gs1 = gridspec.GridSpec(3, 3)
gs1.update(wspace=0.025, hspace=0.025)


ax = plt.subplot(331)
init_coord = [12, 10]
init_tensor = generate_gaussian(init_coord, init)
bias_coord = generate_pred(init_tensor, height, width, beta=1).float().cpu().detach().numpy()
plt.text(38, 60, r'$\beta=1$', fontsize=30, c='yellow')

plt.text(init_coord[1]*2-10, init_coord[0]*2-3, r'$\Omega_1$', fontsize=25, c='yellow')
plt.text(init_coord[1]*2+10, init_coord[0]*2-3, r'$\Omega_2$', fontsize=25, c='yellow')
plt.text(init_coord[1]*2-10, init_coord[0]*2+17, r'$\Omega_3$', fontsize=25, c='yellow')
plt.text(init_coord[1]*2+10, init_coord[0]*2+17, r'$\Omega_4$', fontsize=25, c='yellow')

plt.axhline(y = init_coord[0]*2, c = 'yellow',lw=3)
plt.axvline(x = init_coord[1]*2, c = 'yellow',lw=3)


# kernel_grid = kernel_grid.permute(1, 2, 0).cpu().detach().numpy() * 255
# kernel_grid = kernel_grid.astype(np.uint8)
# kernel_grid = cv2.applyColorMap(kernel_grid, cv2.COLORMAP_JET)
plt.imshow((init_tensor).cpu().detach().numpy(), cmap='jet')
#plt.scatter(init_coord[1], init_coord[0], s=200, marker='s', c='b')
plt.scatter(bias_coord[1], bias_coord[0], s=100, marker='s', c='white')
plt.axis('off')

plt.subplot(332)
init_coord = [12, 10]
init_tensor = generate_gaussian(init_coord, init)
bias_coord = generate_pred(init_tensor, height, width, beta=5).float().cpu().detach().numpy()
plt.imshow((init_tensor).cpu().detach().numpy(), cmap='jet')
plt.text(38, 60, r'$\beta = 5$', fontsize=30, c='yellow')
# plt.scatter(init_coord[1], init_coord[0], s=500, marker='+', c='b')
plt.scatter(bias_coord[1], bias_coord[0], s=100, marker='s', c='white')
plt.axis('off')

plt.subplot(333)
init_coord = [12, 10]
init_tensor = generate_gaussian(init_coord, init)
bias_coord = generate_pred(init_tensor, height, width, beta=8).float().cpu().detach().numpy()
plt.imshow((init_tensor).cpu().detach().numpy(), cmap='jet')
plt.text(38, 60, r'$\beta = 8$', fontsize=30, c='yellow')
# plt.scatter(init_coord[1], init_coord[0], s=500, marker='+', c='b')
plt.scatter(bias_coord[1], bias_coord[0], s=100, marker='s', c='white')
plt.axis('off')

plt.subplot(334)
init_coord = [25, 18]
init_tensor = generate_gaussian(init_coord, init)
bias_coord = generate_pred(init_tensor, height, width, beta=1).float().cpu().detach().numpy()
plt.imshow((init_tensor).cpu().detach().numpy(), cmap='jet')
plt.text(38, 60, r'$\beta = 1$', fontsize=30, c='yellow')
# plt.scatter(init_coord[1], init_coord[0], s=500, marker='+', c='b')
plt.scatter(bias_coord[1], bias_coord[0], s=100, marker='s', c='white')
plt.axis('off')

plt.subplot(335)
init_coord = [25, 18]
init_tensor = generate_gaussian(init_coord, init)
bias_coord = generate_pred(init_tensor, height, width, beta=5).float().cpu().detach().numpy()
plt.imshow((init_tensor).cpu().detach().numpy(), cmap='jet')
# plt.scatter(init_coord[1], init_coord[0], s=500, marker='+', c='b')
plt.text(38, 60, r'$\beta = 5$', fontsize=30, c='yellow')
plt.scatter(bias_coord[1], bias_coord[0], s=100, marker='s', c='white')
plt.axis('off')

plt.subplot(336)
init_coord = [25, 18]
init_tensor = generate_gaussian(init_coord, init)
bias_coord = generate_pred(init_tensor, height, width, beta=8).float().cpu().detach().numpy()
plt.imshow((init_tensor).cpu().detach().numpy(), cmap='jet')
plt.text(38, 60, r'$\beta = 8$', fontsize=30, c='yellow')
# plt.scatter(init_coord[1], init_coord[0], s=500, marker='+', c='b')
plt.scatter(bias_coord[1], bias_coord[0], s=100, marker='s', c='white')
plt.axis('off')

plt.subplot(337)
init_coord = [32, 32]
init_tensor = generate_gaussian(init_coord, init)
bias_coord = generate_pred(init_tensor, height, width, beta=1).float().cpu().detach().numpy()
plt.imshow((init_tensor).cpu().detach().numpy(), cmap='jet')
plt.text(38, 60, r'$\beta = 1$', fontsize=30, c='yellow')
# plt.scatter(init_coord[1], init_coord[0], s=500, marker='+', c='b')
plt.scatter(bias_coord[1], bias_coord[0], s=100, marker='s', c='white')
plt.axis('off')

plt.subplot(338)
init_coord = [32, 32]
init_tensor = generate_gaussian(init_coord, init)
bias_coord = generate_pred(init_tensor, height, width, beta=5).float().cpu().detach().numpy()
plt.imshow((init_tensor).cpu().detach().numpy(), cmap='jet')
plt.text(38, 60, r'$\beta = 5$', fontsize=30, c='yellow')
# plt.scatter(init_coord[1], init_coord[0], s=500, marker='+', c='b')
plt.scatter(bias_coord[1], bias_coord[0], s=100, marker='s', c='white')
plt.axis('off')

plt.subplot(339)
init_coord = [32, 32]
init_tensor = generate_gaussian(init_coord, init)
bias_coord = generate_pred(init_tensor, height, width, beta=8).float().cpu().detach().numpy()
plt.imshow((init_tensor).cpu().detach().numpy(), cmap='jet')
plt.text(38, 60, r'$\beta = 8$', fontsize=30, c='yellow')
# plt.scatter(init_coord[1], init_coord[0], s=500, marker='+', c='b')
plt.scatter(bias_coord[1], bias_coord[0], s=100, marker='s', c='white')
plt.axis('off')

plt.tight_layout()
plt.savefig('toy.pdf',bbox_inches = 'tight')
plt.show()

#
#
# gt_coordinate = [int(height/2)+20, int(width/2)+10]
#
# gaussian_torch = generate_gaussian(gt_coordinate, init='gaussian')
#
#
# if 'detection' in mode:
#     iter = 0
#     lr = 1
#     loss_det = torch.tensor([1])
#     DET_VIS_PATH = './toyVis/detection/edge_'+init
#     if not os.path.exists(DET_VIS_PATH):
#         os.mkdir(DET_VIS_PATH)
#     while loss_det > 1e-5:
#
#
#         loss_det = nn.MSELoss()(init_tensor, gaussian_torch)
#         loss_det.backward()
#         with torch.no_grad():
#             init_tensor -= lr * init_tensor.grad
#
#         if iter % 1000 == 0:
#             plt.imshow(init_tensor.cpu().detach().numpy())
#             name = DET_VIS_PATH + '/init_tensor_' + str(iter) +'.png'
#             plt.colorbar()
#             plt.savefig(name)
#             plt.close()
#             plt.imshow(500 * init_tensor.grad.cpu().detach().numpy())
#             name = DET_VIS_PATH+'/grad_' + str(iter) + '.png'
#             plt.colorbar()
#             plt.savefig(name)
#             plt.close()
#
#         iter += 1
#
#         init_tensor.grad.data.zero_()
#         print(loss_det.item())
#
#     print(iter)
#
# if 'regression' in mode:
#     x_grid, y_grid = np.meshgrid(np.arange(width), np.arange(height))
#     x_grid = torch.from_numpy(x_grid).cuda().float()
#     y_grid = torch.from_numpy(y_grid).cuda().float()
#     loss_reg = torch.tensor([1])
#     iter = 0
#     lr = 1
#     REG_VIS_PATH = './toyVis/regression/beta_edge_'+init
#     if not os.path.exists(REG_VIS_PATH):
#         os.mkdir(REG_VIS_PATH)
#
#     while loss_reg > 1e-5:
#         if loss_reg < 1:
#             lr = 0.01
#         if loss_reg < 0.1:
#             lr = 0.001
#         init_copy = init_tensor.clone()
#         init_copy = init_copy.reshape(-1)
#         init_copy = F.softmax(1*init_copy, dim=0)
#         init_copy = init_copy.reshape((height, width))
#
#         final_width = torch.mul(init_copy, x_grid).sum(-1).sum(-1)
#         final_height = torch.mul(init_copy, y_grid).sum(-1).sum(-1)
#
#         pred_coordinate = torch.stack((final_height, final_width)).cuda()
#         gt_tensor = torch.tensor(gt_coordinate).to(pred_coordinate.device)
#
#         print(pred_coordinate, gt_tensor)
#         loss_reg = nn.L1Loss()(gt_tensor, pred_coordinate)
#         loss_reg.backward()
#         with torch.no_grad():
#             init_tensor -= lr * init_tensor.grad
#         if iter % 10 == 0:
#             plt.imshow(torch.abs(init_tensor.grad).cpu().detach().numpy(), cmap=plt.cm.YlGn)
#             name = REG_VIS_PATH+'/grad_' + str(iter) + '.png'
#             plt.colorbar()
#             plt.savefig(name)
#             plt.close()
#             plt.imshow(init_copy.cpu().detach().numpy(), cmap=plt.cm.YlGn)
#             name = REG_VIS_PATH+'/init_tensor_' + str(iter) + '.png'
#             plt.colorbar()
#             plt.savefig(name)
#             plt.close()
#         iter += 1
#
#         init_tensor.grad.data.zero_()
#         print(loss_reg.item())
#
#
# print('ok')
#


==> Figures/Visualization Code/PlotTrainigSpeedDeRe.py <==
import torch
import numpy as np
import torch.nn as nn
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import os
import torch.nn.functional as F
import matplotlib.cm as cm
from mpl_toolkits.axes_grid1 import ImageGrid




acc_de_ori = [0.18775297619047618, 0.2750327380952381, 0.342014880952381, 0.40810828877005345, 0.5023596256684493, 0.5400601604278075, 0.5636229946524064, 0.5607954545454545, 0.5523128342245989, 0.5702205882352941, 0.49953208556149736, 0.5805882352941176, 0.6022660427807487, 0.6013235294117647, 0.6135762032085562, 0.6116911764705882, 0.6135762032085562, 0.617346256684492, 0.6154612299465241, 0.549485294117647, 0.593783422459893, 0.6098061497326204, 0.6201737967914439, 0.6305414438502674, 0.6305414438502674, 0.6258288770053476, 0.6371390374331551, 0.639966577540107, 0.6343114973262033, 0.6418516042780749, 0.639024064171123, 0.640909090909091, 0.6484491978609626, 0.6418516042780749, 0.6456216577540107, 0.6503342245989304, 0.6512767379679144, 0.6484491978609626, 0.6512767379679144, 0.6522192513368983, 0.6550467914438503, 0.6569318181818181, 0.6559893048128341, 0.6625868983957219, 0.6625868983957219, 0.6625868983957219, 0.6635294117647058, 0.6654144385026738, 0.6663569518716577, 0.6644719251336898, 0.6625868983957219, 0.6691844919786096, 0.6701270053475935, 0.6720120320855615, 0.6720120320855615, 0.6738970588235293, 0.6710695187165775, 0.6786096256684492, 0.6663569518716577, 0.6748395721925133, 0.6757820855614973, 0.6748395721925133, 0.680494652406417, 0.6710695187165775, 0.6767245989304812, 0.6682419786096256, 0.6729545454545455, 0.6682419786096256, 0.6795521390374332, 0.6701270053475935, 0.680494652406417, 0.682379679144385, 0.682379679144385, 0.6852072192513369, 0.6729545454545455, 0.680494652406417, 0.682379679144385, 0.683322192513369, 0.6852072192513369, 0.683322192513369, 0.6842647058823529, 0.6512767379679144, 0.6710695187165775, 0.6842647058823529, 0.6889772727272727, 0.6870922459893047, 0.6880347593582887, 0.6861497326203209, 0.683322192513369, 0.6974598930481283, 0.7012299465240641, 0.7012299465240641, 0.7002874331550802, 0.7021724598930481, 0.7012299465240641, 0.7012299465240641, 0.7012299465240641, 0.7002874331550802, 0.7021724598930481, 0.7021724598930481, 0.7031149732620321, 0.7031149732620321, 0.7031149732620321, 0.7031149732620321, 0.7031149732620321, 0.7012299465240641, 0.7040574866310161, 0.7021724598930481, 0.7021724598930481, 0.7021724598930481, 0.7031149732620321, 0.7031149732620321, 0.7031149732620321, 0.7040574866310161, 0.7031149732620321, 0.7031149732620321, 0.7031149732620321, 0.7031149732620321, 0.7021724598930481, 0.7031149732620321, 0.7031149732620321, 0.7021724598930481, 0.7021724598930481, 0.7040574866310161, 0.705, 0.7031149732620321, 0.7040574866310161, 0.7031149732620321, 0.705, 0.705, 0.7040574866310161, 0.7040574866310161, 0.7040574866310161, 0.7031149732620321, 0.7040574866310161, 0.7040574866310161, 0.705, 0.705, 0.7031149732620321, 0.705]
acc_re_ori = [0.18775297619047618, 0.2750327380952381, 0.342014880952381, 0.3663720238095238, 0.3876845238095238, 0.4069672619047619, 0.4272648809523809, 0.4363988095238095, 0.4597410714285714, 0.4668452380952381, 0.48612797619047615, 0.49018749999999994, 0.49323214285714284, 0.5155595238095237, 0.5135297619047619, 0.5216488095238095, 0.5206339285714285, 0.5409315476190476, 0.5338273809523809, 0.5490505952380953, 0.554125, 0.5460059523809524, 0.5571696428571429, 0.5561547619047619, 0.5581845238095239, 0.5652886904761905, 0.5703630952380953, 0.5703630952380953, 0.5663035714285715, 0.572392857142857, 0.5866011904761904, 0.5866011904761904, 0.5845714285714285, 0.5855863095238094, 0.5815267857142856, 0.594720238095238, 0.5886309523809523, 0.5774672619047618, 0.5997946428571428, 0.5967499999999999, 0.6089285714285714, 0.5926904761904761, 0.6038541666666666, 0.6079136904761904, 0.5977648809523809, 0.6008095238095238, 0.6150178571428571, 0.5916755952380952, 0.6008095238095238, 0.6190773809523809, 0.6190773809523809, 0.6180625, 0.6038541666666666, 0.6231369047619048, 0.6221220238095237, 0.6271964285714285, 0.6231369047619048, 0.617047619047619, 0.6292261904761904, 0.6282113095238094, 0.6271964285714285, 0.6271964285714285, 0.6160327380952381, 0.6363303571428571, 0.6322708333333333, 0.6312559523809523, 0.6312559523809523, 0.6292261904761904, 0.6292261904761904, 0.6343005952380952, 0.638360119047619, 0.6241517857142856, 0.638360119047619, 0.637345238095238, 0.6332857142857142, 0.637345238095238, 0.6403898809523809, 0.6414047619047619, 0.6434345238095238, 0.6424196428571428, 0.6495238095238095, 0.6434345238095238, 0.6403898809523809, 0.6464791666666666, 0.6485089285714285, 0.6353154761904761, 0.6505386904761905, 0.6454642857142857, 0.6464791666666666, 0.6677916666666667, 0.6708363095238096, 0.6688065476190476, 0.6718511904761905, 0.6728660714285715, 0.6759107142857143, 0.6769255952380953, 0.6759107142857143, 0.6769255952380953, 0.6759107142857143, 0.6789553571428572, 0.6769255952380953, 0.6799702380952382, 0.6789553571428572, 0.6779404761904761, 0.6789553571428572, 0.6789553571428572, 0.680985119047619, 0.6789553571428572, 0.682, 0.6799702380952382, 0.6789553571428572, 0.680985119047619]

acc_de = acc_de_ori.copy()
acc_re = acc_re_ori.copy()

for i in range(3,111):
    acc_de[i] = (acc_de_ori[i+2]+acc_de_ori[i-1]+acc_de_ori[i+1]+acc_de_ori[i])/4
    # acc_re[i] = (acc_re_ori[i-1]+acc_re_ori[i+1]+acc_re_ori[i])/3

acc_de = np.array(acc_de)[0:110:5]
acc_de_ori = acc_de.copy()
print(acc_de.shape)
acc_re = np.array(acc_re)[0:110:5]
acc_re_ori = acc_re.copy()
print(acc_re.shape)

x_axis = np.array([i for i in range(0,110)])
print(x_axis.shape)

x = x_axis[0:110:5]
from scipy.interpolate import make_interp_spline
x_smooth = np.linspace(x.min(),x.max(),500)

acc_de_smooth = make_interp_spline(x,acc_de)(x_smooth)
acc_re_smooth = make_interp_spline(x,acc_re)(x_smooth)


fig = plt.figure()
ax = fig.add_subplot(111)


ax.plot(x, acc_de,label='Detection',linewidth=2, marker = 'd',color='red')
ax.plot(x, acc_re,label='Integral Regression',linewidth=2, marker = 's',color='blue')

ax.set_xlabel('Epoch',fontsize=20)
ax.set_ylabel('AP',fontsize=20)
plt.legend( loc='lower right', fontsize=20)
plt.grid()
plt.xticks(fontsize=15)
plt.yticks(fontsize=15)
plt.tight_layout()
plt.savefig('efficiency.pdf',bbox_inches = 'tight')
plt.show()

==> Figures/Visualization Code/combine_vis_d_r_s/vis_compare_data.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
from collections import defaultdict

OVERALL = False
SCALE_ONLY = False
KPTS_ONLY = False

OVERALL_AP = False
SCALE_ONLY_AP = False
KPTS_ONLY_AP = False

COMBINED_VIS = True
SAMPLE = False

plt.rcParams["font.family"] = "Times New Roman"

if OVERALL:

    labels = ['S, [1,5]','S, [6,10]','S, [11,17]','M, [1,5]','M, [6,10]','M, [11,17]','L, [1,5]','L, [6,10]','L, [11,17]','XL, [1,5]','XL, [6,10]','XL, [11,17]']

    det = [9.23, 4.32, 2.97, 16.0, 9.12, 4.41, 21.12, 10.85, 6.35, 33.0, 13.96, 8.89]
    reg = [8.1, 4.51, 3.01, 14.8, 9.05, 4.57, 17.21, 11.0, 6.59, 33.8, 13.8, 9.16]
    swc = [7.65, 4.26, 2.84, 14.3, 9.03, 4.33, 18.1, 10, 6.15, 33.7, 13.57, 8.59]

    x = np.arange(len(labels))
    width = 0.25

    fig, ax = plt.subplots(figsize=(14,6))
    bar1 = ax.bar(x-width, det, width, label='DETECTION')
    bar2 = ax.bar(x, reg, width, label='REGRESSION')
    bar3 = ax.bar(x+width, swc, width, label='SWITCH')

    ax.set_ylabel('EPE')
    ax.set_xticks(x)
    ax.set_xticklabels(labels)
    ax.legend()

    plt.autoscale(enable=True, axis='x', tight=False)
    # fig.tight_layout()
    plt.savefig('epe_overall.png')
    plt.close()

if SCALE_ONLY:

    labels = ['S', 'M', 'L', 'XL']

    det = [4.46, 7.26, 9.37, 13.4]
    reg = [4.35, 7.18, 9.04, 13.6]
    swc = [4.11, 6.97, 8.70, 13.22]

    x = np.arange(len(labels))
    width = 0.25

    fig, ax = plt.subplots(figsize=(8, 6))
    bar1 = ax.bar(x - width, det, width, label='DETECTION')
    bar2 = ax.bar(x, reg, width, label='REGRESSION')
    bar3 = ax.bar(x + width, swc, width, label='SWITCH')

    ax.set_ylabel('EPE')
    ax.set_xticks(x)
    ax.set_title('EPE by Scale')
    ax.set_xticklabels(labels)
    ax.legend()

    plt.autoscale(enable=True, axis='x', tight=False)
    # fig.tight_layout()
    plt.savefig('epe_only_scale.png')
    plt.close()

if KPTS_ONLY:

    labels = ['few', 'medium', 'many']

    x = np.arange(len(labels))
    width = 0.25

    det = [18.3, 8.48, 5.63]
    reg = [17.4, 8.53, 5.8]
    swc = [17.2, 8.27, 5.45]

    fig, ax = plt.subplots(figsize=(8, 6))
    bar1 = ax.bar(x - width, det, width, label='DETECTION')
    bar2 = ax.bar(x, reg, width, label='REGRESSION')
    bar3 = ax.bar(x + width, swc, width, label='SWITCH')

    ax.set_ylabel('EPE')
    ax.set_xticks(x)
    ax.set_title('EPE by Number of KPTS')
    ax.set_xticklabels(labels)
    ax.legend()

    # plt.autoscale(enable=True, axis='x', tight=False)
    fig.tight_layout()
    plt.savefig('epe_kpts_only.png')
    plt.close()

if OVERALL_AP:

    labels = ['S, [1,5]', 'S, [6,10]', 'S, [11,17]', 'M, [1,5]', 'M, [6,10]', 'M, [11,17]', 'L, [1,5]', 'L, [6,10]',
              'L, [11,17]', 'XL, [1,5]', 'XL, [6,10]', 'XL, [11,17]']

    det = [0.471, 0.699, 0.839, 0.472, 0.702, 0.884, 0.483, 0.740, 0.879, 0.559, 0.835, 0.911]
    reg = [0.446, 0.683, 0.819, 0.456, 0.687, 0.867, 0.502, 0.716, 0.865, 0.505, 0.814, 0.900]
    swc = [0.487, 0.707, 0.841, 0.484, 0.710, 0.884, 0.506, 0.738, 0.889, 0.540, 0.844, 0.920]

    x = np.arange(len(labels))
    width = 0.25

    fig, ax = plt.subplots(figsize=(14, 6))
    bar1 = ax.bar(x - width, det, width, label='DETECTION')
    bar2 = ax.bar(x, reg, width, label='REGRESSION')
    bar3 = ax.bar(x + width, swc, width, label='SWITCH')

    ax.set_ylabel('AP')
    ax.set_xticks(x)
    ax.set_title('AP by Number of KPTS and Scale')
    ax.set_xticklabels(labels)
    ax.legend()

    # plt.autoscale(enable=True, axis='x', tight=False)
    fig.tight_layout()
    plt.savefig('ap_overall.png')
    plt.close()

if SCALE_ONLY_AP:

    labels = ['S', 'M', 'L', 'XL']

    det = [0.732, 0.779, 0.793, 0.845]
    reg = [0.712, 0.763, 0.781, 0.825]
    swc = [0.738, 0.783, 0.802, 0.849]

    x = np.arange(len(labels))
    width = 0.25

    fig, ax = plt.subplots(figsize=(8, 6))
    bar1 = ax.bar(x - width, det, width, label='DETECTION')
    bar2 = ax.bar(x, reg, width, label='REGRESSION')
    bar3 = ax.bar(x + width, swc, width, label='SWITCH')

    ax.set_ylabel('mAP')
    ax.set_xticks(x)
    ax.set_title('mAP by Scale')
    ax.set_xticklabels(labels)
    ax.legend()

    plt.autoscale(enable=True, axis='x', tight=False)
    # fig.tight_layout()
    plt.savefig('ap_only_scale.png')
    plt.close()

if KPTS_ONLY_AP:

    labels = ['few', 'medium', 'many']

    x = np.arange(len(labels))
    width = 0.25

    det = [0.497, 0.741, 0.877]
    reg = [0.470, 0.723, 0.861]
    swc = [0.504, 0.748, 0.882]

    fig, ax = plt.subplots(figsize=(8, 6))
    bar1 = ax.bar(x - width, det, width, label='DETECTION')
    bar2 = ax.bar(x, reg, width, label='REGRESSION')
    bar3 = ax.bar(x + width, swc, width, label='SWITCH')

    ax.set_ylabel('AP')
    ax.set_xticks(x)
    ax.set_title('AP by Number of KPTS')
    ax.set_xticklabels(labels)
    ax.legend()

    # plt.autoscale(enable=True, axis='x', tight=False)
    fig.tight_layout()
    plt.savefig('ap_only_kpts.png')
    plt.close()

if SAMPLE:
    n = 6

    m1 = (0.10, 0.12, 0.10, 0.11, 0.14, 0.10)
    m2 = (0.21, 0.21, 0.20, 0.22, 0.20, 0.21)
    m3 = (0.29, 0.27, 0.28, 0.24, 0.23, 0.23)
    m4 = (0.41, 0.39, 0.35, 0.37, 0.41, 0.40)
    x = [1, 2, 3, 4, 5, 6]

    fig, ax = plt.subplots()

    index = np.arange(n)
    bar_width = 0.2

    opacity = 0.4
    error_config = {'ecolor': '0.3'}
    r1 = ax.bar(index, m1, bar_width,
                alpha=opacity,
                color='b',

                error_kw=error_config)

    r2 = ax.bar(index + bar_width, m2, bar_width,
                alpha=opacity,
                color='r',

                error_kw=error_config)

    r3 = ax.bar(index + bar_width + bar_width, m3, bar_width,
                alpha=opacity,
                color='y',
                error_kw=error_config)
    r4 = ax.bar(index + bar_width + bar_width + bar_width, m4, bar_width,
                alpha=opacity,
                color='c',
                error_kw=error_config)
    plt.xlabel('D')
    plt.ylabel('Anz')
    plt.title('Th')

    f, ((ax1, ax2, ax3), (ax4, ax5, ax6), (ax7, ax8, ax9)) = plt.subplots(2, 2, sharex='col', sharey='row')

    ax1.bar(x, m1, 0.2)
    ax2.bar(x, m2, 0.2)
    ax3.plot(x, m3)
    ax4.plot(x, m4)

    plt.tight_layout()
    plt.show()

if COMBINED_VIS:

    DETECTION_PATH = './detection_vis.npy'
    REGRESSION_PATH = './regression_vis.npy'
    SWITCH_PATH = './switch_vis.npy'

    detection_data = np.load(DETECTION_PATH, allow_pickle=True).tolist()
    regression_data = np.load(REGRESSION_PATH, allow_pickle=True).tolist()
    switch_data = np.load(SWITCH_PATH, allow_pickle=True).tolist()

    width = 0.8

    fig, ((ax1, ax2, ax3), (ax4, ax5, ax6), (ax7, ax8, ax9)) = plt.subplots(3, 3)

    datas = defaultdict(list)
    for k,_ in detection_data.items():
        datas[k].append(detection_data[k])
        datas[k].append(regression_data[k])
        datas[k].append(switch_data[k])

    labels = ['D', 'R', 'S']
    x = np.arange(len(labels))

    values = defaultdict(list)
    for k, v in datas.items():
        for i in range(len(v)):
            values[k].append(sum(v[i])/len(v[i]))

    # bar11 = ax1.bar(x, values[(0, 0)], width, color=('r', 'g', 'b'))
    # bar12 = ax2.bar(x, values[(0, 1)], width, color=('r', 'g', 'b'))
    # bar13 = ax3.bar(x, values[(0, 2)], width, color=('r', 'g', 'b'))
    # bar21 = ax4.bar(x, values[(1, 0)], width, color=('r', 'g', 'b'))
    # bar22 = ax5.bar(x, values[(1, 1)], width, color=('r', 'g', 'b'))
    # bar23 = ax6.bar(x, values[(1, 2)], width, color=('r', 'g', 'b'))
    # bar31 = ax7.bar(x, values[(2, 0)], width, color=('r', 'g', 'b'))
    # bar32 = ax8.bar(x, values[(2, 1)], width, color=('r', 'g', 'b'))
    # bar33 = ax9.bar(x, values[(2, 2)], width, color=('r', 'g', 'b'))
    r = '#ED553B'
    # g = '#3CAEA3'
    g = '#3F704D'
    b = '#20639B'

    bar11 = ax9.bar(x, values[(0, 2)], width, color=(r, g, b))
    bar12 = ax6.bar(x, values[(0, 1)], width, color=(r, g, b))
    bar13 = ax3.bar(x, values[(0, 0)], width, color=(r, g, b))
    bar21 = ax8.bar(x, values[(1, 2)], width, color=(r, g, b))
    bar22 = ax5.bar(x, values[(1, 1)], width, color=(r, g, b))
    bar23 = ax2.bar(x, values[(1, 0)], width, color=(r, g, b))
    bar31 = ax7.bar(x, values[(2, 2)], width, color=(r, g, b))
    bar32 = ax4.bar(x, values[(2, 1)], width, color=(r, g, b))
    bar33 = ax1.bar(x, values[(2, 0)], width, color=(r, g, b))



    # ax1.set_ylabel('# Joints in [0, 5]')
    # ax4.set_ylabel('# Joints in [6, 10]')
    # ax7.set_ylabel('# Joints in [11, 17]')
    # ax7.set_xlabel('Occlusion < 10%')
    # ax8.set_xlabel('Occlusion in [10%, 50%]')
    # ax9.set_xlabel('Occlusion > 50%')

    ax1.set_ylabel('Occlusion > 50%',fontsize=11.5)
    ax4.set_ylabel('Occlusion in [10%, 50%]',fontsize=11.5)
    ax7.set_ylabel('Occlusion < 10%',fontsize=11.5)
    ax7.set_xlabel('# Joints in [11, 17]',fontsize=12) 
    ax8.set_xlabel('# Joints in [6, 10]',fontsize=12)
    ax9.set_xlabel('# Joints in [1, 5]',fontsize=12)


    ax9.set_xticks(x)
    ax9.set_xticklabels(labels)
    ax9.set_ylim(23, 28)
    ax6.set_xticks(x)
    ax6.set_xticklabels(labels)
    ax6.set_ylim(21, 24.3)
    ax3.set_xticks(x)
    ax3.set_xticklabels(labels)
    ax3.set_ylim(26, 33.3)
    ax8.set_xticks(x)
    ax8.set_xticklabels(labels)
    ax8.set_ylim(6., 7.5)
    ax5.set_xticks(x)
    ax5.set_xticklabels(labels)
    ax5.set_ylim(6.5, 7.1)
    ax2.set_xticks(x)
    ax2.set_xticklabels(labels)
    ax2.set_ylim(13.5, 16.5)
    ax7.set_xticks(x)
    ax7.set_xticklabels(labels)
    ax7.set_ylim(4.5, 5.4)
    ax4.set_xticks(x)
    ax4.set_xticklabels(labels)
    ax4.set_ylim(6.5, 7.6)
    ax1.set_xticks(x)
    ax1.set_xticklabels(labels)
    ax1.set_ylim(13.2, 17.3)

    plt.tight_layout()


    # plt.ylabel('EPE')

    plt.savefig('combine_vis_d_r_s.pdf')
    plt.show()









































